Quantum Simulation of Hyperbolic Space with Circuit Quantum Electrodynamics: From Graphs to Geometry

We show how quantum many-body systems on hyperbolic lattices with nearest-neighbor hopping and local interactions can be mapped onto quantum field theories in continuous negatively curved space. The underlying lattices have recently been realized experimentally with superconducting resonators and therefore allow for a table-top quantum simulation of quantum physics in curved background. Our mapping provides a computational tool to determine observables of the discrete system even for large lattices, where exact diagonalization fails. As an application and proof of principle we quantitatively reproduce the ground state energy, spectral gap, and correlation functions of the noninteracting lattice system by means of analytic formulas on the Poincar\'{e} disk, and show how conformal symmetry emerges for large lattices. This sets the stage for studying interactions and disorder on hyperbolic graphs in the future. Importantly, our analysis reveals that even relatively small discrete hyperbolic lattices emulate the continuous geometry of negatively curved space, and thus can be used to experimentally resolve fundamental open problems at the interface of interacting many-body systems, quantum field theory in curved space, and quantum gravity.

==> anc/coordinates.dat <==
0.3007426187	0.
0.18750995580000002	0.23513004750000002
-0.0669215284	0.2932023734
-0.2709597367	0.1304873319
-0.2709597367	-0.1304873319
-0.0669215284	-0.2932023734
0.18750995580000002	-0.23513004750000002
0.5323823945	0.
0.6417909857	0.1464846044
0.6252627332	0.3011106624
0.51467641	0.41044074080000004
0.3319349937	0.4162333167
0.2856238591	0.5931040548000001
0.1544271421	0.6765895168
0.	0.6582958368
-0.1184662276	0.5190344564
-0.2856238591	0.5931040548000001
-0.4326952368	0.5425826652
-0.51467641	0.41044074080000004
-0.4796599633	0.230992064
-0.6417909857	0.1464846044
-0.6939892769	0.
-0.6417909857	-0.1464846044
-0.4796599633	-0.230992064
-0.51467641	-0.41044074080000004
-0.4326952368	-0.5425826652
-0.2856238591	-0.5931040548000001
-0.1184662276	-0.5190344564
0.	-0.6582958368
0.1544271421	-0.6765895168
0.2856238591	-0.5931040548000001
0.3319349937	-0.4162333167
0.51467641	-0.41044074080000004
0.6252627332	-0.3011106624
0.6417909857	-0.1464846044
0.7740278046	0.124250715
0.8366092995000001	0.1909506132
0.8413229297	0.26055992170000003
0.8084537187	0.3191674122
0.7333787406000001	0.3531765875
0.7535977799	0.43307694280000003
0.7282702166	0.4953162994
0.6709085674	0.5350317288
0.5797415632	0.5276902523
0.5528025213000001	0.6226051313000001
0.4839849875	0.6774852833
0.38545532190000004	0.6826283596
0.3723261653	0.7731432488000001
0.32084231690000004	0.8202292073
0.2545275178	0.831072196
0.1811295907	0.7935805886
0.1312673423	0.8592055267
0.06681517640000001	0.8782092444
0.	0.8581242664000001
-0.0511018998	0.7822696967
-0.1421055584	0.8203863647
-0.2279196194	0.8007998653
-0.2933728801	0.7269729264
-0.3723261653	0.7731432488000001
-0.44123910450000003	0.7622491702
-0.49106309540000004	0.7171626654000001
-0.5075138354000001	0.6364022204
-0.5899100815	0.6383348244
-0.6449530544000001	0.5997927162000001
-0.6709085674	0.5350317288
-0.6434645901	0.4477841041
-0.7300052541000001	0.4003999326
-0.7681961042000001	0.3210958154
-0.7512853197	0.223892052
-0.8366092995000001	0.1909506132
-0.8710584806	0.1302799609
-0.8668731819000001	0.06321502030000001
-0.8139889920000001	0.
-0.8668731819000001	-0.06321502030000001
-0.8710584806	-0.1302799609
-0.8366092995000001	-0.1909506132
-0.7512853197	-0.223892052
-0.7681961042000001	-0.3210958154
-0.7300052541000001	-0.4003999326
-0.6434645901	-0.4477841041
-0.6709085674	-0.5350317288
-0.6449530544000001	-0.5997927162000001
-0.5899100815	-0.6383348244
-0.5075138354000001	-0.6364022204
-0.49106309540000004	-0.7171626654000001
-0.44123910450000003	-0.7622491702
-0.3723261653	-0.7731432488000001
-0.2933728801	-0.7269729264
-0.2279196194	-0.8007998653
-0.1421055584	-0.8203863647
-0.0511018998	-0.7822696967
0.	-0.8581242664000001
0.06681517640000001	-0.8782092444
0.1312673423	-0.8592055267
0.1811295907	-0.7935805886
0.2545275178	-0.831072196
0.32084231690000004	-0.8202292073
0.3723261653	-0.7731432488000001
0.38545532190000004	-0.6826283596
0.4839849875	-0.6774852833
0.5528025213000001	-0.6226051313000001
0.5797415632	-0.5276902523
0.6709085674	-0.5350317288
0.7282702166	-0.4953162994
0.7535977799	-0.43307694280000003
0.7333787406000001	-0.3531765875
0.8084537187	-0.3191674122
0.8413229297	-0.26055992170000003
0.8366092995000001	-0.1909506132
0.7740278046	-0.124250715
0.8314390273000001	-0.0440104648
0.8314390273000001	0.0440104648
0.8950565151000001	0.17580792920000002
0.9228242089	0.2025248749
0.9267414809000001	0.230167575
0.9165938751	0.25440783840000003
0.8896656771	0.2724725933
0.9037491635	0.3011834249
0.9001992529	0.32611984520000004
0.883963594	0.34642865370000003
0.8500942317	0.3553281499
0.8543408428	0.3930151572
0.8399444258000001	0.42290962520000003
0.8078318183000001	0.4430869556
0.821991114	0.4751158345
0.8162358158	0.5004717187000001
0.7989530705000001	0.5187947544
0.7677251283000001	0.525684752
0.7703909910000001	0.5580012554
0.7577661187	0.5810485302
0.7337118064	0.5952208252
0.6955107832	0.5901689111
0.6833396503	0.6315007945000001
0.6539826211	0.6576436904
0.6078237466	0.664419176
0.6077373565	0.7090432520000001
0.5875999467	0.7368270276000001
0.5560317732	0.7502770788
0.5125072923	0.7404315118
0.4956303664	0.7839253996000001
0.46361037390000004	0.8067290452
0.4206064353	0.8093978131
0.41703116	0.8477652135
0.3978616059	0.8680628016
0.3725828761	0.8752426409
0.3416698252	0.8654525185
0.3280037033	0.8943643422
0.3062942918	0.9071365140000001
0.2802934582	0.9071052998
0.2522183498	0.8861739112
0.22540117980000002	0.9129915102
0.19305272440000001	0.9203748340000001
0.157255569	0.9078485462
0.1410425596	0.9388884088
0.11763016130000001	0.9501978707000001
0.0925290197	0.9481099021
0.0676718992	0.9279907571
0.0440679776	0.9502240228000001
0.0181774135	0.9547232409
-0.0079005514	0.9447531036000001
-0.0277687543	0.9117365242000001
-0.0676718992	0.9279907571
-0.1064150465	0.9213383364000001
-0.140491922	0.8894743212
-0.1754342929	0.9172294351
-0.209711993	0.9188082749
-0.23991010070000002	0.9025132527
-0.2593495964	0.8623458327
-0.3038770784	0.8762689162
-0.3416698252	0.8654525185
-0.37056886910000003	0.833494635
-0.4027948583	0.8546210550000001
-0.4306161732	0.8522890334000001
-0.4519906279	0.8370018832
-0.46361037390000004	0.8067290452
-0.49473523560000005	0.8140706681000001
-0.5182565183	0.8050608856
-0.5344433686	0.7847131536
-0.5355830937	0.7497126427
-0.5732701689	0.7454666343
-0.5992116160000001	0.7247790206
-0.6117373312000001	0.6889816648
-0.646113919	0.6956588614
-0.6695534039000001	0.6844056455
-0.6835712702	0.6634789557
-0.6833396503	0.6315007945000001
-0.7154391218	0.6269087199000001
-0.7350992548	0.6094718784000001
-0.7435636328	0.5828670256
-0.7301378534	0.5467479385
-0.7677251283000001	0.525684752
-0.7866800137000001	0.4912464232
-0.7830143078	0.4447371606
-0.8265003415000001	0.4347231455
-0.8491065246	0.4089081509
-0.8551947755	0.3751385394
-0.8359109492	0.3348961529
-0.8745588852	0.3087640662
-0.8896656771	0.2724725933
-0.8826982568	0.2299529965
-0.9193081328	0.217929811
-0.9348311909	0.1947242395
-0.9362059701000001	0.1684816356
-0.9197825055000001	0.1405221466
-0.9449284513	0.1207651769
-0.9525495996000001	0.09675799
-0.9467334382	0.07141599750000001
-0.9200795438	0.0487024629
-0.9402573879	0.016590178100000002
-0.9402573879	-0.016590178100000002
-0.9200795438	-0.0487024629
-0.9467334382	-0.07141599750000001
-0.9525495996000001	-0.09675799
-0.9449284513	-0.1207651769
-0.9197825055000001	-0.1405221466
-0.9362059701000001	-0.1684816356
-0.9348311909	-0.1947242395
-0.9193081328	-0.217929811
-0.8826982568	-0.2299529965
-0.8896656771	-0.2724725933
-0.8745588852	-0.3087640662
-0.8359109492	-0.3348961529
-0.8551947755	-0.3751385394
-0.8491065246	-0.4089081509
-0.8265003415000001	-0.4347231455
-0.7830143078	-0.4447371606
-0.7866800137000001	-0.4912464232
-0.7677251283000001	-0.525684752
-0.7301378534	-0.5467479385
-0.7435636328	-0.5828670256
-0.7350992548	-0.6094718784000001
-0.7154391218	-0.6269087199000001
-0.6833396503	-0.6315007945000001
-0.6835712702	-0.6634789557
-0.6695534039000001	-0.6844056455
-0.646113919	-0.6956588614
-0.6117373312000001	-0.6889816648
-0.5992116160000001	-0.7247790206
-0.5732701689	-0.7454666343
-0.5355830937	-0.7497126427
-0.5344433686	-0.7847131536
-0.5182565183	-0.8050608856
-0.49473523560000005	-0.8140706681000001
-0.46361037390000004	-0.8067290452
-0.4519906279	-0.8370018832
-0.4306161732	-0.8522890334000001
-0.4027948583	-0.8546210550000001
-0.37056886910000003	-0.833494635
-0.3416698252	-0.8654525185
-0.3038770784	-0.8762689162
-0.2593495964	-0.8623458327
-0.23991010070000002	-0.9025132527
-0.209711993	-0.9188082749
-0.1754342929	-0.9172294351
-0.140491922	-0.8894743212
-0.1064150465	-0.9213383364000001
-0.0676718992	-0.9279907571
-0.0277687543	-0.9117365242000001
-0.0079005514	-0.9447531036000001
0.0181774135	-0.9547232409
0.0440679776	-0.9502240228000001
0.0676718992	-0.9279907571
0.0925290197	-0.9481099021
0.11763016130000001	-0.9501978707000001
0.1410425596	-0.9388884088
0.157255569	-0.9078485462
0.19305272440000001	-0.9203748340000001
0.22540117980000002	-0.9129915102
0.2522183498	-0.8861739112
0.2802934582	-0.9071052998
0.3062942918	-0.9071365140000001
0.3280037033	-0.8943643422
0.3416698252	-0.8654525185
0.3725828761	-0.8752426409
0.3978616059	-0.8680628016
0.41703116	-0.8477652135
0.4206064353	-0.8093978131
0.46361037390000004	-0.8067290452
0.4956303664	-0.7839253996000001
0.5125072923	-0.7404315118
0.5560317732	-0.7502770788
0.5875999467	-0.7368270276000001
0.6077373565	-0.7090432520000001
0.6078237466	-0.664419176
0.6539826211	-0.6576436904
0.6833396503	-0.6315007945000001
0.6955107832	-0.5901689111
0.7337118064	-0.5952208252
0.7577661187	-0.5810485302
0.7703909910000001	-0.5580012554
0.7677251283000001	-0.525684752
0.7989530705000001	-0.5187947544
0.8162358158	-0.5004717187000001
0.821991114	-0.4751158345
0.8078318183000001	-0.4430869556
0.8399444258000001	-0.42290962520000003
0.8543408428	-0.3930151572
0.8500942317	-0.3553281499
0.883963594	-0.34642865370000003
0.9001992529	-0.32611984520000004
0.9037491635	-0.3011834249
0.8896656771	-0.2724725933
0.9165938751	-0.25440783840000003
0.9267414809000001	-0.230167575
0.9228242089	-0.2025248749
0.8950565151000001	-0.17580792920000002
0.9197825055000001	-0.1405221466
0.9219180363	-0.101270068
0.8984357367	-0.0609571605
0.9332703809	-0.0330669617
0.9424371417	0.
0.9332703809	0.0330669617
0.8984357367	0.0609571605
0.9219180363	0.101270068
0.9197825055000001	0.1405221466
0.9460834378	0.1955617586
0.9571709867	0.2057956826
0.9589750052	0.2163469998
0.9555326811	0.22570924550000002
0.9457668664000001	0.2332088786
0.9519180475000001	0.24357727040000002
0.9514483986000001	0.25291825960000003
0.9462915328	0.2610202109
0.9342231221	0.2658938739
0.9378069748000001	0.2794777463
0.9344154557000001	0.2911202482
0.9242773119000001	0.3005653801
0.9316771100000001	0.31087626830000004
0.9316310809	0.3201502329
0.9271752188	0.3278997005
0.9169979854	0.33306184240000003
0.9209634949000001	0.3438972609
0.9189717252	0.3529252257
0.9123781953000001	0.3601954952
0.8989088592000001	0.36275832490000004
0.8997402152	0.3781016232
0.8933569362	0.39045796250000003
0.8790750363000001	0.39900155940000004
0.8854674366	0.4135222456
0.8832019495000001	0.4253276422
0.8753846270000001	0.4344594157
0.8600463009	0.4385151356
0.8622712669	0.4550080201
0.8565906011000001	0.4677027201
0.8440763854000001	0.4766191299
0.8504706782	0.4887477791
0.8488975513	0.4984357472
0.8430810522000001	0.5056218194000001
0.8321371262	0.5092772322
0.8344466024	0.5204526566000001
0.8311660093000001	0.5287681038000001
0.8239440304000001	0.5345863132
0.8112689548	0.5352296517
0.8102054826	0.5490449151
0.8032175857	0.5589554927
0.7903627909000001	0.5646229297
0.7940769387000001	0.5770970723000001
0.7909578313000001	0.5861803564
0.7839475732000001	0.5923715542
0.7720060394	0.5940269537
0.7722314760000001	0.6063381199
0.7670580316000001	0.6148667019
0.7576838924	0.6200349021
0.7427697148	0.6177470546
0.7378662034	0.6341521975000001
0.7263389204	0.644906324
0.7075098696000001	0.6484716893
0.7086575891	0.6669816653
0.7013788248	0.6792495716
0.6887807743000001	0.6863689612
0.6695534039000001	0.6844056455
0.6648485204	0.7044365614
0.6524939588	0.7168558942000001
0.6334255996	0.7217118325
0.6354734267000001	0.7394035163
0.6290097796	0.7505850683
0.6183580158	0.7567605918
0.6028603412	0.755962957
0.6001894206	0.771249563
0.5917984899000001	0.7802600815
0.579458986	0.7840735422
0.5626665541	0.7781402883
0.5536892552	0.7956500161000001
0.5388321524	0.8049312614
0.5182565183	0.8050608856
0.5158921171	0.8242430645000001
0.5061478955000001	0.8349410424
0.4925678939	0.8393074469
0.4747773932	0.8340696459
0.467111561	0.8516332447
0.4540620012	0.8604784964000001
0.4369770355	0.8616085788000001
0.4358888052	0.8766579209
0.4287642404	0.884646998
0.419298288	0.8877929453000001
0.40734595290000003	0.8848336687
0.40307481640000004	0.8961074423000001
0.3954789157	0.9015642675000001
0.3859293018	0.9025839515
0.3745943876	0.8961871673
0.3662085842	0.9074585421
0.3549915321	0.9120659268
0.34128600140000004	0.9100285503000001
0.337838323	0.922242679
0.33055894680000003	0.9279889144000001
0.3217219846	0.9293368951000001
0.3113406582	0.9245985564
0.3053416416	0.9344546895
0.2970414464	0.9385263053
0.2872463222	0.9379042149000001
0.2768446276	0.9289713620000001
0.2653670959	0.9391877325
0.25172661150000003	0.9419011355
0.23614233950000002	0.936061942
0.2287752063	0.9501132217
0.21813286750000002	0.9557025368000001
0.2061193386	0.9552842756000001
0.19338515920000002	0.9458209894
0.1818777464	0.9578436832
0.1684107931	0.9613173759
0.15363717740000002	0.9570926585
0.148141394	0.969654007
0.1395862069	0.9744644362
0.1303413816	0.9743973569000001
0.12066003850000001	0.9681201636000001
0.11336267480000001	0.9768935479
0.10481597990000001	0.9795132735000001
0.0957642905	0.9774944972
0.0873585278	0.9679858391
0.0758942558	0.9757680589000001
0.0637889718	0.9764838451000001
0.0513431577	0.9699671511
0.0439062136	0.9806484895
0.0348598845	0.9838732081
0.0256485867	0.9822525163
0.0169089187	0.9739483739
0.0074242188	0.9818005139
-0.002469285	0.9830732361000001
-0.012354626700000001	0.9789665591000001
-0.0198647532	0.9658797359
-0.0357480997	0.9722744556
-0.0513431577	0.9699671511
-0.0658703938	0.9574689753000001
-0.0796264844	0.9699070798
-0.09375615500000001	0.9718652272
-0.1071770739	0.9664545415
-0.11763016130000001	0.9501978707000001
-0.1362244088	0.9590085164000001
-0.15363717740000002	0.9570926585
-0.1693226304	0.9452120430000001
-0.1818777464	0.9578436832
-0.1946498538	0.9597617839
-0.2061193386	0.9552842756000001
-0.21515836470000002	0.9426703885000001
-0.2287752063	0.9501132217
-0.2410515731	0.9491708943
-0.25172661150000003	0.9419011355
-0.2575577169	0.9250729603000001
-0.2768446276	0.9289713620000001
-0.2933642495	0.9231423732
-0.3062942918	0.9071365140000001
-0.32276570320000003	0.9172478437
-0.3372051419	0.9162995846
-0.3490859269	0.9084047204000001
-0.35608304490000003	0.8912298315
-0.3745943876	0.8961871673
-0.3896461513	0.8914995347
-0.40118198720000003	0.8788465656000001
-0.4136265371	0.8873788642
-0.4243147426	0.8867897632
-0.43267626810000004	0.8813504497
-0.43781477150000003	0.8701606590000001
-0.44929197270000004	0.8738504329000001
-0.45829425700000004	0.8713139934
-0.465045565	0.8644835672000001
-0.467111561	0.8516332447
-0.48115233970000004	0.8521045469
-0.4917482557	0.8462073598000001
-0.4987006291	0.8342216609
-0.5103996119	0.8391415421
-0.5194308164	0.8370330158
-0.525994466	0.8309644527000001
-0.5287625348	0.8198936991
-0.5402086956000001	0.8213486776000001
-0.5485671	0.8173979345
-0.5541878902	0.809351931
-0.5536892552	0.7956500161000001
-0.5688328591	0.7930463232
-0.579458986	0.7840735422
-0.5846103554000001	0.7682485901
-0.6001894206	0.771249563
-0.6111947128	0.7664139285
-0.6183580158	0.7567605918
-0.6188989517	0.7409043470000001
-0.6354734267000001	0.7394035163
-0.646585777	0.7310404403
-0.6524939588	0.7168558942000001
-0.6657413814	0.7203909904
-0.6748363983	0.7167015293
-0.6805480079	0.7094318106
-0.6816765192	0.6979488657
-0.6930856592	0.6977136727000001
-0.7004626201	0.6926649698
-0.7045279133	0.6843293876000001
-0.7023346524	0.6718289463
-0.7155668935	0.6677179522000001
-0.7236740388	0.6586999455
-0.7263389204	0.644906324
-0.7393267859	0.6457515925
-0.7474882664	0.6406894668
-0.7519643088	0.6324772994
-0.7509209627	0.6204668036000001
-0.7629736265	0.6179470959000001
-0.7701371796	0.6110055725
-0.77308986	0.6007164298000001
-0.7675406568	0.5866852757000001
-0.7824433546	0.5782542179
-0.7903627909000001	0.5646229297
-0.7896489072	0.545472594
-0.807950191	0.5424726807
-0.8182908378	0.5326465443
-0.8224283995	0.5187801400000001
-0.8162358158	0.5004717187000001
-0.8347175797	0.49142749830000004
-0.8440763854000001	0.4766191299
-0.8445674661	0.4569483063
-0.8622712669	0.4550080201
-0.8717341771	0.4462183007
-0.8753846270000001	0.4344594157
-0.8711584335	0.4195277905
-0.8854674366	0.4135222456
-0.8923848849	0.4033366641
-0.8933569362	0.39045796250000003
-0.8838357738	0.3754068251
-0.8989088592000001	0.36275832490000004
-0.904651388	0.3462084492
-0.9001992529	0.32611984520000004
-0.9183743657000001	0.3195462881
-0.9266358297	0.3076658505
-0.9278709247	0.2934547114
-0.9188056875	0.27727577610000004
-0.9342231221	0.2658938739
-0.9399428045	0.2512032402
-0.9372427909000001	0.2342951633
-0.9516726605	0.22988542350000002
-0.9578760700000001	0.2211617495
-0.9588367693000001	0.2112330892
-0.9532920431	0.200238925
-0.9633327425	0.1935662242
-0.9669625067000001	0.1849465107
-0.9658316361	0.1754094246
-0.9570729769	0.16578211880000002
-0.966195738	0.1550984481
-0.9681915771	0.1431373914
-0.9631555143	0.1302288459
-0.9742962287	0.1241497086
-0.9782785804	0.115774184
-0.9776263554000001	0.1068588288
-0.9706967543	0.09779216360000001
-0.9789708668	0.08975035890000001
-0.9810934314	0.0807522472
-0.978307318	0.0713411353
-0.9672838356000001	0.06318797970000001
-0.9746900692	0.0497248574
-0.9743001482	0.0358225794
-0.9651395287000001	0.0219283804
-0.9771991721000001	0.0116192528
-0.9802802083000001	0.
-0.9771991721000001	-0.0116192528
-0.9651395287000001	-0.0219283804
-0.9743001482	-0.0358225794
-0.9746900692	-0.0497248574
-0.9672838356000001	-0.06318797970000001
-0.978307318	-0.0713411353
-0.9810934314	-0.0807522472
-0.9789708668	-0.08975035890000001
-0.9706967543	-0.09779216360000001
-0.9776263554000001	-0.1068588288
-0.9782785804	-0.115774184
-0.9742962287	-0.1241497086
-0.9631555143	-0.1302288459
-0.9681915771	-0.1431373914
-0.966195738	-0.1550984481
-0.9570729769	-0.16578211880000002
-0.9658316361	-0.1754094246
-0.9669625067000001	-0.1849465107
-0.9633327425	-0.1935662242
-0.9532920431	-0.200238925
-0.9588367693000001	-0.2112330892
-0.9578760700000001	-0.2211617495
-0.9516726605	-0.22988542350000002
-0.9372427909000001	-0.2342951633
-0.9399428045	-0.2512032402
-0.9342231221	-0.2658938739
-0.9188056875	-0.27727577610000004
-0.9278709247	-0.2934547114
-0.9266358297	-0.3076658505
-0.9183743657000001	-0.3195462881
-0.9001992529	-0.32611984520000004
-0.904651388	-0.3462084492
-0.8989088592000001	-0.36275832490000004
-0.8838357738	-0.3754068251
-0.8933569362	-0.39045796250000003
-0.8923848849	-0.4033366641
-0.8854674366	-0.4135222456
-0.8711584335	-0.4195277905
-0.8753846270000001	-0.4344594157
-0.8717341771	-0.4462183007
-0.8622712669	-0.4550080201
-0.8445674661	-0.4569483063
-0.8440763854000001	-0.4766191299
-0.8347175797	-0.49142749830000004
-0.8162358158	-0.5004717187000001
-0.8224283995	-0.5187801400000001
-0.8182908378	-0.5326465443
-0.807950191	-0.5424726807
-0.7896489072	-0.545472594
-0.7903627909000001	-0.5646229297
-0.7824433546	-0.5782542179
-0.7675406568	-0.5866852757000001
-0.77308986	-0.6007164298000001
-0.7701371796	-0.6110055725
-0.7629736265	-0.6179470959000001
-0.7509209627	-0.6204668036000001
-0.7519643088	-0.6324772994
-0.7474882664	-0.6406894668
-0.7393267859	-0.6457515925
-0.7263389204	-0.644906324
-0.7236740388	-0.6586999455
-0.7155668935	-0.6677179522000001
-0.7023346524	-0.6718289463
-0.7045279133	-0.6843293876000001
-0.7004626201	-0.6926649698
-0.6930856592	-0.6977136727000001
-0.6816765192	-0.6979488657
-0.6805480079	-0.7094318106
-0.6748363983	-0.7167015293
-0.6657413814	-0.7203909904
-0.6524939588	-0.7168558942000001
-0.646585777	-0.7310404403
-0.6354734267000001	-0.7394035163
-0.6188989517	-0.7409043470000001
-0.6183580158	-0.7567605918
-0.6111947128	-0.7664139285
-0.6001894206	-0.771249563
-0.5846103554000001	-0.7682485901
-0.579458986	-0.7840735422
-0.5688328591	-0.7930463232
-0.5536892552	-0.7956500161000001
-0.5541878902	-0.809351931
-0.5485671	-0.8173979345
-0.5402086956000001	-0.8213486776000001
-0.5287625348	-0.8198936991
-0.525994466	-0.8309644527000001
-0.5194308164	-0.8370330158
-0.5103996119	-0.8391415421
-0.4987006291	-0.8342216609
-0.4917482557	-0.8462073598000001
-0.48115233970000004	-0.8521045469
-0.467111561	-0.8516332447
-0.465045565	-0.8644835672000001
-0.45829425700000004	-0.8713139934
-0.44929197270000004	-0.8738504329000001
-0.43781477150000003	-0.8701606590000001
-0.43267626810000004	-0.8813504497
-0.4243147426	-0.8867897632
-0.4136265371	-0.8873788642
-0.40118198720000003	-0.8788465656000001
-0.3896461513	-0.8914995347
-0.3745943876	-0.8961871673
-0.35608304490000003	-0.8912298315
-0.3490859269	-0.9084047204000001
-0.3372051419	-0.9162995846
-0.32276570320000003	-0.9172478437
-0.3062942918	-0.9071365140000001
-0.2933642495	-0.9231423732
-0.2768446276	-0.9289713620000001
-0.2575577169	-0.9250729603000001
-0.25172661150000003	-0.9419011355
-0.2410515731	-0.9491708943
-0.2287752063	-0.9501132217
-0.21515836470000002	-0.9426703885000001
-0.2061193386	-0.9552842756000001
-0.1946498538	-0.9597617839
-0.1818777464	-0.9578436832
-0.1693226304	-0.9452120430000001
-0.15363717740000002	-0.9570926585
-0.1362244088	-0.9590085164000001
-0.11763016130000001	-0.9501978707000001
-0.1071770739	-0.9664545415
-0.09375615500000001	-0.9718652272
-0.0796264844	-0.9699070798
-0.0658703938	-0.9574689753000001
-0.0513431577	-0.9699671511
-0.0357480997	-0.9722744556
-0.0198647532	-0.9658797359
-0.012354626700000001	-0.9789665591000001
-0.002469285	-0.9830732361000001
0.0074242188	-0.9818005139
0.0169089187	-0.9739483739
0.0256485867	-0.9822525163
0.0348598845	-0.9838732081
0.0439062136	-0.9806484895
0.0513431577	-0.9699671511
0.0637889718	-0.9764838451000001
0.0758942558	-0.9757680589000001
0.0873585278	-0.9679858391
0.0957642905	-0.9774944972
0.10481597990000001	-0.9795132735000001
0.11336267480000001	-0.9768935479
0.12066003850000001	-0.9681201636000001
0.1303413816	-0.9743973569000001
0.1395862069	-0.9744644362
0.148141394	-0.969654007
0.15363717740000002	-0.9570926585
0.1684107931	-0.9613173759
0.1818777464	-0.9578436832
0.19338515920000002	-0.9458209894
0.2061193386	-0.9552842756000001
0.21813286750000002	-0.9557025368000001
0.2287752063	-0.9501132217
0.23614233950000002	-0.936061942
0.25172661150000003	-0.9419011355
0.2653670959	-0.9391877325
0.2768446276	-0.9289713620000001
0.2872463222	-0.9379042149000001
0.2970414464	-0.9385263053
0.3053416416	-0.9344546895
0.3113406582	-0.9245985564
0.3217219846	-0.9293368951000001
0.33055894680000003	-0.9279889144000001
0.337838323	-0.922242679
0.34128600140000004	-0.9100285503000001
0.3549915321	-0.9120659268
0.3662085842	-0.9074585421
0.3745943876	-0.8961871673
0.3859293018	-0.9025839515
0.3954789157	-0.9015642675000001
0.40307481640000004	-0.8961074423000001
0.40734595290000003	-0.8848336687
0.419298288	-0.8877929453000001
0.4287642404	-0.884646998
0.4358888052	-0.8766579209
0.4369770355	-0.8616085788000001
0.4540620012	-0.8604784964000001
0.467111561	-0.8516332447
0.4747773932	-0.8340696459
0.4925678939	-0.8393074469
0.5061478955000001	-0.8349410424
0.5158921171	-0.8242430645000001
0.5182565183	-0.8050608856
0.5388321524	-0.8049312614
0.5536892552	-0.7956500161000001
0.5626665541	-0.7781402883
0.579458986	-0.7840735422
0.5917984899000001	-0.7802600815
0.6001894206	-0.771249563
0.6028603412	-0.755962957
0.6183580158	-0.7567605918
0.6290097796	-0.7505850683
0.6354734267000001	-0.7394035163
0.6334255996	-0.7217118325
0.6524939588	-0.7168558942000001
0.6648485204	-0.7044365614
0.6695534039000001	-0.6844056455
0.6887807743000001	-0.6863689612
0.7013788248	-0.6792495716
0.7086575891	-0.6669816653
0.7075098696000001	-0.6484716893
0.7263389204	-0.644906324
0.7378662034	-0.6341521975000001
0.7427697148	-0.6177470546
0.7576838924	-0.6200349021
0.7670580316000001	-0.6148667019
0.7722314760000001	-0.6063381199
0.7720060394	-0.5940269537
0.7839475732000001	-0.5923715542
0.7909578313000001	-0.5861803564
0.7940769387000001	-0.5770970723000001
0.7903627909000001	-0.5646229297
0.8032175857	-0.5589554927
0.8102054826	-0.5490449151
0.8112689548	-0.5352296517
0.8239440304000001	-0.5345863132
0.8311660093000001	-0.5287681038000001
0.8344466024	-0.5204526566000001
0.8321371262	-0.5092772322
0.8430810522000001	-0.5056218194000001
0.8488975513	-0.4984357472
0.8504706782	-0.4887477791
0.8440763854000001	-0.4766191299
0.8565906011000001	-0.4677027201
0.8622712669	-0.4550080201
0.8600463009	-0.4385151356
0.8753846270000001	-0.4344594157
0.8832019495000001	-0.4253276422
0.8854674366	-0.4135222456
0.8790750363000001	-0.39900155940000004
0.8933569362	-0.39045796250000003
0.8997402152	-0.3781016232
0.8989088592000001	-0.36275832490000004
0.9123781953000001	-0.3601954952
0.9189717252	-0.3529252257
0.9209634949000001	-0.3438972609
0.9169979854	-0.33306184240000003
0.9271752188	-0.3278997005
0.9316310809	-0.3201502329
0.9316771100000001	-0.31087626830000004
0.9242773119000001	-0.3005653801
0.9344154557000001	-0.2911202482
0.9378069748000001	-0.2794777463
0.9342231221	-0.2658938739
0.9462915328	-0.2610202109
0.9514483986000001	-0.25291825960000003
0.9519180475000001	-0.24357727040000002
0.9457668664000001	-0.2332088786
0.9555326811	-0.22570924550000002
0.9589750052	-0.2163469998
0.9571709867	-0.2057956826
0.9460834378	-0.1955617586
0.9558522056000001	-0.1814995997
0.9570729769	-0.16578211880000002
0.9481207706	-0.1488380051
0.963308044	-0.1381945471
0.968361244	-0.1248548656
0.9660726509	-0.11056644630000001
0.9525495996000001	-0.09675799
0.9652769533000001	-0.0805904922
0.9672838356000001	-0.06318797970000001
0.9591914335	-0.0452521081
0.9743001482	-0.0358225794
0.9790122195000001	-0.023797513
0.9771991721000001	-0.0116192528
0.966912914	0.
0.9771991721000001	0.0116192528
0.9790122195000001	0.023797513
0.9743001482	0.0358225794
0.9591914335	0.0452521081
0.9672838356000001	0.06318797970000001
0.9652769533000001	0.0805904922
0.9525495996000001	0.09675799
0.9660726509	0.11056644630000001
0.968361244	0.1248548656
0.963308044	0.1381945471
0.9481207706	0.1488380051
0.9570729769	0.16578211880000002
0.9558522056000001	0.1814995997
0.9660701069000001	0.20298785660000002
0.9703193950000001	0.20684751480000002
0.9710433423	0.2108216145
0.9698082477000001	0.2143617335
0.9662072499000001	0.21726818450000002
0.9686269527	0.22108278110000001
0.9685700022	0.2245661224
0.9667751094	0.2276507804
0.9623732608000001	0.2296748059
0.9639753400000001	0.23464263600000002
0.962985568	0.2390117242
0.9594951026	0.2427476326
0.9624922643	0.2463230988
0.9627415868	0.24970152550000002
0.9613611991000001	0.2526510341
0.9578363119000001	0.2548619596
0.9596519383000001	0.2586476566
0.9592642288000001	0.2619723093
0.9571755825	0.2648405155
0.9524301287	0.2663208255
0.9534045626000001	0.2718008783
0.9517015242	0.2765154848
0.9470332885	0.280285938
0.9500745959	0.2851084077
0.9499202667000001	0.2893944835
0.9476955074000001	0.2930492872
0.9425449822	0.2954015352
0.9443662751	0.3010449839
0.9432209372	0.30583576700000004
0.9394898758	0.3097927076
0.9425586246000001	0.3135302176
0.942714917	0.3169664632
0.9412559925	0.3198514408
0.9377928663	0.3219331399
0.939450075	0.32556312600000004
0.9389961191	0.3286418337
0.9370250814000001	0.3311953005
0.9327845882	0.3324713445
0.9336094521	0.3372340055
0.9321318137000001	0.341180343
0.9283312361	0.3442511351
0.9307310123	0.3480772308
0.9305484373	0.351386859
0.9288206427000001	0.3541082144
0.9250274065	0.3558289777
0.9263344532000001	0.3598741834
0.9255022724	0.3632018179
0.9229665087000001	0.3658696674
0.917821023	0.36670732170000003
0.9180061327000001	0.37262605860000003
0.9154570573	0.3774266242
0.9097377288	0.3807771191
0.9123144747	0.3866401661
0.9114624638000001	0.39145987860000003
0.9083167756	0.39529783500000004
0.9019058567	0.3971226594
0.9030259678	0.4041341579
0.9007815622	0.4097169316
0.8954371853	0.4138795246
0.8985658924000001	0.41913690330000003
0.8981465547	0.4235244757
0.8957470407	0.4269691483
0.8908403604	0.429006107
0.8923070671000001	0.43411232710000003
0.8911099861	0.4381360609
0.8879410967	0.44119951890000003
0.8818799956000001	0.4420313193
0.8819577138	0.4488050556
0.8789922895000001	0.45404060500000004
0.8728121014	0.45753646480000004
0.8753825388	0.46368648240000004
0.8743432082	0.4685388072
0.8711062253	0.4722099777
0.8649157358	0.47385094660000004
0.8658621564000001	0.48041149710000003
0.8636982456000001	0.48539754820000003
0.8589553767	0.48894309560000004
0.8615086301	0.4934882673
0.8610038441000001	0.4971341842
0.8589210509	0.4998595555
0.8549434515000001	0.5013598098000001
0.8559631486	0.5053983596
0.8549127697000001	0.5084459411
0.8524390318	0.5106522035000001
0.8479514338	0.5111615146
0.8479202132	0.5160475333
0.8457561348	0.5196632988000001
0.8415182422	0.5219878647
0.8431644951	0.5260988162
0.8423970363000001	0.5292318961
0.8402730425	0.5315063560000001
0.8364017524	0.5324739573
0.8369334384	0.5364794565000001
0.8355874966	0.5394188438
0.8328034849	0.5414391136
0.8279680484	0.5413701685
0.8272006663	0.5467543418
0.8241691877	0.5506368075
0.8186214044	0.5527314961
0.8199936428	0.5582249415
0.8185233169	0.5622430612
0.8152685506	0.5650360451
0.8096019678	0.5656650160000001
0.8095647062	0.5716656287
0.8069405055000001	0.5759366268
0.8020484781	0.5785915408
0.8038498672000001	0.5832246441
0.8029096629	0.5866459109000001
0.8005520776	0.5890219214
0.796460276	0.5899627510000001
0.796929436	0.5940971083000001
0.7954840751000001	0.5970153274000001
0.7926872647000001	0.5989268138
0.7880231528	0.5988128051
0.7872785717	0.6038710617
0.7844797937	0.6073689785
0.7795969077	0.6092138139000001
0.7807589685	0.6139172771
0.7794663831	0.6172438335
0.7767785053	0.619460187
0.7722874736	0.6199467492
0.7722603041	0.6245742653
0.7702625965000001	0.6277471292
0.7667041465000001	0.629658935
0.7610371564	0.6287431654
0.7591509658000001	0.6350173825000001
0.7547624714000001	0.6391869918
0.7474882664	0.6406894668
0.7481197642	0.6478808443
0.7454656793000001	0.6527551147
0.7406696883	0.6557599875
0.7330400065	0.6553641884
0.7316359991	0.6634312485
0.7270704148	0.6687271379
0.7195692267	0.6712937531000001
0.7210361276	0.67834593
0.7188911623	0.6831014984
0.7148659318	0.6860586691
0.7085279837	0.6864477088000001
0.7081880814	0.6928197387
0.7052406226	0.696944812
0.7003908478	0.6992034256
0.6930856592	0.6977136727000001
0.6904079898000001	0.7055723415
0.6848002969	0.7104503022
0.6760975698	0.7119546644
0.6765292615	0.7202890577000001
0.6732484112	0.7256131271
0.6678198241000001	0.7286194978
0.6596914561	0.7279006235000001
0.6579544543	0.7362180505
0.6531321216	0.7413188234
0.6457583893000001	0.743529034
0.6468518343	0.7502549218
0.6445959843	0.7545305183000001
0.6407856762	0.7569719377
0.635156271	0.7570235661
0.6345753981000001	0.7625313621
0.6318578682	0.7658709033000001
0.627723208	0.7675024305
0.6218278143	0.7660383091
0.6194734976	0.7722039134
0.6149973278	0.7757735397000001
0.6084624233	0.7766968527
0.6085779876	0.7827702342
0.6060673178	0.7864381809000001
0.6022067986	0.7883444589
0.5967078382000001	0.7876851682
0.5954048437	0.7931619440000001
0.5921767624000001	0.7963334528
0.5875063902000001	0.7975813342
0.5811924488	0.7950186533
0.5773968431000001	0.8017156926
0.5713508872	0.8052820907
0.5628554762	0.8051247405
0.5617475948	0.8132092779000001
0.5576086258	0.8178327787
0.5516879841	0.8198466543
0.5436586119	0.817571209
0.5402554282	0.8257209884000001
0.5342519391	0.8301026364
0.525994466	0.8309644527000001
0.5258213103	0.8384179862000001
0.5225401485	0.8426435782
0.5178626281	0.844599223
0.5115747229000001	0.8435126932
0.5097851111	0.8496051662
0.5060063848	0.8528714433
0.5008927487	0.8539044164
0.4943438008	0.8509050368000001
0.4901723646	0.8576470288
0.4839933162	0.8609196981
0.4758160931	0.8604934143
0.47450420470000004	0.8680198778
0.47050746200000004	0.8720269761
0.4651648103	0.8735298903000001
0.45829425700000004	0.8713139934
0.45521078940000004	0.8780714868
0.450169189	0.8814221272
0.4436325627	0.8818648824
0.4432643482	0.8875935671
0.4406086457	0.8906373826
0.4370708003	0.8918789747
0.43255326	0.8908757439
0.4310795483	0.8951459057000001
0.4283206543	0.8972732078000001
0.42478987430000004	0.8977931570000001
0.4204629197	0.8956136124
0.41757779380000004	0.8999635597000001
0.4135447903	0.9019138068
0.40844766990000003	0.9015141518
0.4075209576	0.9060866939000001
0.4050350473	0.9083880367
0.401868371	0.9091477946000001
0.39794206860000003	0.9077704164
0.39611431610000003	0.9115502737000001
0.39327326500000004	0.9133200373
0.3897285614	0.9134753652000001
0.3856124664	0.9106881782
0.38193553820000004	0.9148667784000001
0.3771876833	0.9164747984
0.37132922700000004	0.9151758639
0.3694550925	0.9205604144
0.3660078808	0.9231120795000001
0.3617633255	0.9236514255
0.356712964	0.9210911854
0.3534362957	0.9260337622
0.34897660410000003	0.9281253054
0.3435566647	0.9276753563000001
0.3425478953	0.9324049
0.339958777	0.9346695584
0.3367935861	0.9353276794000001
0.3330068243	0.9339180165000001
0.3312020397	0.9374769338000001
0.3285119722	0.9390415596
0.3252866696	0.9390926007
0.3216451139	0.9365728501
0.31843580990000003	0.9401872253
0.31442914650000003	0.9414924622
0.3096586832	0.9404356586
0.3081635571	0.9446974107
0.30546215190000003	0.9466181874
0.3022572483	0.9469640804
0.2985468573	0.9450712873
0.2961991184	0.9486153221
0.2930786127	0.9500394431
0.2894117812	0.9497202803
0.2855487188	0.9462196464
0.281036678	0.9500546431
0.2756941222	0.9510547994
0.2695086568	0.9486722478
0.26653131680000003	0.9543423788000001
0.2622318938	0.9566812915
0.25726995410000003	0.9566148200000001
0.2518461064	0.9527403212000001
0.2470626739	0.9579876572
0.2412985216	0.9597137126
0.234711911	0.9581306449
0.23255224370000002	0.9638546885
0.2288604487	0.9662624438
0.22467122280000001	0.9665341464
0.22001939920000002	0.9639679722000001
0.21694167220000002	0.9682983659000001
0.21304942270000002	0.9698712073
0.2086785445	0.9693037046
0.2042491821	0.9650835640000001
0.19900171830000002	0.969367682
0.1930594891	0.9703135317
0.1864730316	0.9676612989000001
0.1832673957	0.9735054211
0.17882568340000002	0.9757182147000001
0.173937221	0.9754763769
0.16879455270000002	0.9716595848
0.1642553913	0.9764899625000001
0.1590079633	0.9779069009
0.1532788123	0.9764093894
0.1513171815	0.9812394715
0.14815196	0.9831180059
0.1447225786	0.9831888538
0.1410696398	0.9810144346
0.1385479452	0.9843296605
0.13551034950000002	0.9854085772000001
0.1322430738	0.9848501131
0.1290469067	0.981659118
0.1252073977	0.9846810916000001
0.1210311976	0.9852435398
0.11657149600000001	0.9833795651
0.1143838466	0.9872297938000001
0.1114558034	0.9885832137
0.10835327060000001	0.9883407111
0.10518305950000001	0.9859173042
0.1023829349	0.9888303809000001
0.0992456484	0.9896107592000001
0.095930335	0.9886937488
0.092969393	0.9848702658
0.0882814219	0.9876272795000001
0.08335589210000001	0.9876778518
0.0782592123	0.9846464371
0.07481984030000001	0.9891444035
0.07076161460000001	0.9905001131000001
0.06654865830000001	0.9896968313000001
0.0625238525	0.9856586755000001
0.0578091523	0.9893708640000001
0.0528337891	0.9899821050000001
0.0477079646	0.9878126757000001
0.0452088063	0.9921097511
0.0419477444	0.9935077947000001
0.0386201742	0.9931459787
0.035333407500000004	0.9905334771000001
0.0323935533	0.9934780107000001
0.029210829900000002	0.9941674619
0.0259725869	0.9931726197
0.023153696300000002	0.989454987
0.0187347533	0.9920266214000001
0.0142549622	0.9920193641
0.009768182200000001	0.9893520062000001
0.0068153998	0.9931931033
0.0034086794	0.9942565933
0.	0.9935369996000001
-0.0031805221000000003	0.9903291362000001
-0.0068153998	0.9931931033
-0.010541595	0.993609481
-0.0142549622	0.9920193641
-0.0170722952	0.9870177598000001
-0.023153696300000002	0.989454987
-0.0291498096	0.9886236328
-0.0348598845	0.9838732081
-0.0400885975	0.9888506836000001
-0.0455542503	0.9898146943
-0.050893806	0.9879385451
-0.0553413866	0.981726643
-0.0625238525	0.9856586755000001
-0.0695109407	0.985391091
-0.0761945156	0.9811266844000001
-0.0807935317	0.9866705141000001
-0.0858489488	0.987958561
-0.0906706481	0.9866552749
-0.0949264576	0.9819426299
-0.1001202369	0.9856497792000001
-0.10518305950000001	0.9859173042
-0.1099726998	0.9835338201
-0.11336267480000001	0.9768935479
-0.121176329	0.9796998615
-0.12848641160000002	0.9783569494000001
-0.1350886309	0.9724908379
-0.14133556660000002	0.9780247573
-0.1475436683	0.9787791882
-0.1532788123	0.9764093894
-0.1577847283	0.9696061646
-0.16537055750000001	0.9734339529
-0.1723651776	0.9728439812
-0.17869063670000002	0.9684570089000001
-0.1832673957	0.9735054211
-0.1880166911	0.9744075174000001
-0.19230115790000002	0.9729506986
-0.19585139940000001	0.9685816422
-0.200519736	0.9715615521000001
-0.2048250467	0.9715190715
-0.2086785445	0.9693037046
-0.2112095661	0.9637816355000001
-0.21749792210000002	0.9657851479
-0.2230796145	0.9645111630000001
-0.227875936	0.9599776453000001
-0.23255224370000002	0.9638546885
-0.23698533700000002	0.9641786951
-0.2408827194	0.9623489646000001
-0.243795811	0.9576386432
-0.2488901305	0.9600346349000001
-0.2533823917	0.9594882228
-0.25726995410000003	0.9566148200000001
-0.2592030476	0.9500805765
-0.2668055252	0.9512885881
-0.2733634393	0.9487852823
-0.2785372201	0.9420451963
-0.2855487188	0.9462196464
-0.2917441222	0.9458663756000001
-0.2970100932	0.9424930625000001
-0.3002373102	0.9347967296
-0.3087309146	0.9372173178000001
-0.31589973920000003	0.9352555138
-0.3217219846	0.9293368951000001
-0.3276573525	0.9338487187000001
-0.3330068243	0.9339180165000001
-0.3374521952	0.9314803084000001
-0.3405231568	0.9258867860000001
-0.3464022487	0.9282862059
-0.3513119243	0.9273683692
-0.3553078351	0.9240144157
-0.3570460279	0.9170241594
-0.3649179775	0.9179663626000001
-0.37132922700000004	0.9151758639
-0.37609436020000003	0.9085168698
-0.3827967352	0.9121838674
-0.3884215392	0.911557473
-0.3929276537	0.9083174715000001
-0.3954789157	0.9015642675000001
-0.40268464740000004	0.9033667436
-0.40844766990000003	0.9015141518
-0.4128693497	0.8966796649000001
-0.41757779380000004	0.8999635597000001
-0.421613348	0.8997850358
-0.42478987430000004	0.8977931570000001
-0.4268221572	0.8936356975
-0.4310795483	0.8951459057000001
-0.43446288240000003	0.8943152667000001
-0.4370708003	0.8918789747
-0.4380645758	0.8871371016
-0.4432643482	0.8875935671
-0.4473036493	0.8856563972
-0.450169189	0.8814221272
-0.45432194200000003	0.8835485277
-0.45767114400000003	0.8830398285000001
-0.46023953700000003	0.8810377226
-0.4616106689	0.8771092345
-0.4657054654	0.8780369425000001
-0.4688604886	0.8769191489
-0.4711920154	0.8742446334
-0.4715792482	0.8692887581000001
-0.4771387366	0.8690193344
-0.4813561763	0.8663098961
-0.4839933162	0.8609196981
-0.48937163110000004	0.8628116530000001
-0.4935159045	0.8617074516000001
-0.4965840191	0.8587252014000001
-0.4977311917	0.8531803861
-0.5036384231000001	0.8537002299
-0.5080542297	0.8515175585
-0.5110817223	0.8469995405
-0.5154083859	0.8491596752
-0.518793256	0.8485474124
-0.52128126	0.8464830982
-0.5225401485	0.8426435782
-0.5264478868	0.8434514894
-0.5293483902	0.8423238382
-0.5313992391	0.8398340186000001
-0.5316996915000001	0.8354158970000001
-0.5365264921	0.8351602881
-0.5400450812	0.8328415545000001
-0.5421931741	0.8284529498000001
-0.5464573420000001	0.8299411721000001
-0.5496433642	0.8290267131
-0.551912019	0.8267366794000001
-0.5527455647	0.8226556417
-0.5569801939	0.8230297750000001
-0.5600392201000001	0.8214779904
-0.5620759205	0.8184121513
-0.5617475948	0.8132092779000001
-0.5675591273	0.8120727038000001
-0.5716721101000001	0.8085193127
-0.5736659308000001	0.8021978244
-0.5799553589	0.8034053152
-0.5844646409	0.8015021791
-0.5875063902000001	0.7975813342
-0.5878588987000001	0.7909250888
-0.5949438526	0.7904569111
-0.5998872273	0.7870264934000001
-0.6027562196	0.7808898472
-0.6085779876	0.7827702342
-0.612762243	0.7813850835
-0.6155866084	0.7782792186
-0.6164806572	0.773042293
-0.6217852267	0.7733359855
-0.6254417015	0.7712735528
-0.627723208	0.7675024305
-0.6271854315000001	0.7614082009
-0.63380663	0.7599766724
-0.6382510443	0.7559205782
-0.6402840343	0.7491174383
-0.6468518343	0.7502549218
-0.6513512283	0.7481619055000001
-0.6542100585	0.7441891683
-0.6544323714	0.7377887374000001
-0.6610390336	0.7372515693
-0.6654185585	0.7340324115
-0.6678198241000001	0.7286194978
-0.6728191912	0.73009734
-0.6762613718	0.7287939172
-0.6784549473	0.7261568918
-0.6790324879	0.7219451811
-0.6831966868	0.7220406504
-0.6859341278000001	0.720338456
-0.6875346161	0.7174358003
-0.6870325732	0.7129473833000001
-0.6917891420000001	0.7118297041
-0.6948326999000001	0.7089153001
-0.6961559643	0.7042663958000001
-0.7005301714000001	0.7049566009
-0.7034139228	0.703511208
-0.7051587241	0.7009343523
-0.7052406226	0.696944812
-0.7092640068	0.69657186
-0.7118301973000001	0.6946055886
-0.7131803138	0.6914418256
-0.7120371115	0.6867429653
-0.7171155338	0.6847967318
-0.7202260905	0.6809773288000001
-0.7210337629	0.6751025279
-0.7266948280000001	0.6752179548
-0.7302850267000001	0.6728903773
-0.7322837311	0.6690957174000001
-0.7316359991	0.6634312485
-0.7374778724000001	0.6620596592
-0.7410578480000001	0.6585508662
-0.7425576193000001	0.6531907182000001
-0.7474754078	0.6539159802
-0.7506016811	0.6522380453000001
-0.7523935081	0.6494108576000001
-0.7524002376000001	0.6452122917
-0.7565353358	0.6447497078000001
-0.759058766	0.6426912203
-0.7602999786	0.639539186
-0.7591509658000001	0.6350173825000001
-0.7639167164	0.6331659016
-0.7667041465000001	0.629658935
-0.7674161837	0.6244879587000001
-0.7722603041	0.6245742653
-0.7752158295	0.6225738592
-0.7767785053	0.619460187
-0.7762535198	0.6149734846
-0.7807589685	0.6139172771
-0.7834077504	0.6112636276
-0.7844797937	0.6073689785
-0.7823259603	0.6020478496
-0.7880231528	0.5988128051
-0.7911116895	0.593606514
-0.7909578313000001	0.5861803564
-0.7981094276	0.5851957892
-0.8022709003	0.5815236206000001
-0.8041332263000001	0.576179228
-0.8020495868	0.5688289118000001
-0.8096019678	0.5656650160000001
-0.8137491401	0.5600354543
-0.8145822336	0.552151211
-0.8217840138	0.5520120766000001
-0.8259430505	0.5488626765
-0.8279303807	0.5442803346
-0.8268993403	0.5380147226
-0.8330359747	0.5362654323
-0.8364017524	0.5324739573
-0.8375245615	0.5272431877
-0.8344466024	0.5204526566000001
-0.8415124005	0.5160934036
-0.8450202314	0.5095408589
-0.8445503372000001	0.5007215753
-0.8527718303	0.4992878666
-0.8572323563	0.49490455720000004
-0.8589553767	0.48894309560000004
-0.856445794	0.4811784874
-0.8641681666000001	0.4776342343
-0.8680679825000001	0.4717977787
-0.8685819686	0.4641171032
-0.8753825388	0.46368648240000004
-0.8790489633	0.4605357816
-0.8805812979000001	0.4562777389
-0.8793789714	0.4507779863
-0.8846194191000001	0.4489860771
-0.8872705237	0.4455935635
-0.8879410967	0.44119951890000003
-0.8852018353000001	0.43577773280000004
-0.8906889703	0.4321104677
-0.8931730571000001	0.4269522082
-0.8926190678	0.42037569090000004
-0.8985658924000001	0.41913690330000003
-0.9015831994	0.4158729863
-0.9025826366	0.4116850716
-0.9007162419	0.4064706876
-0.9057657600000001	0.4039816646
-0.9081394368000001	0.40012879100000004
-0.9083167756	0.39529783500000004
-0.9044133624	0.3897124475
-0.9100978912000001	0.3845217741
-0.9122295204	0.3778338047
-0.9101857085	0.369586405
-0.917821023	0.36670732170000003
-0.9214075956000001	0.3616432996
-0.9220535124	0.3554229713
-0.9180484139	0.3481012464
-0.9252365817	0.34296989110000003
-0.9281724707000001	0.3361419136
-0.9271752188	0.3278997005
-0.9344033459000001	0.3260723189
-0.9377928663	0.3219331399
-0.9386586327	0.3169377229
-0.936200154	0.3110492442
-0.9417416499000001	0.3079487989
-0.9440851889	0.3035379981
-0.9439543721	0.2983227135
-0.9395729152000001	0.2926053862
-0.9452176396	0.2870383022
-0.9470332885	0.280285938
-0.9447980893000001	0.272408592
-0.951843926	0.2694547997
-0.954861199	0.2646666004
-0.9551375802000001	0.2591234703
-0.9514483986000001	0.25291825960000003
-0.9573503314	0.2484084172
-0.9594951026	0.2427476326
-0.9584722208	0.2362763709
-0.9639753400000001	0.23464263600000002
-0.9663518912000001	0.2313762048
-0.9667751094	0.2276507804
-0.9647917844	0.2234697441
-0.9686269527	0.22108278110000001
-0.9700870072000001	0.2179196891
-0.9698082477000001	0.2143617335
-0.9667205109	0.2106282589
-0.9703193950000001	0.20684751480000002
-0.9713233176	0.20248165640000002
-0.9697994668000001	0.197601263
-0.9740511529	0.195680299
-0.9757416291000001	0.1927446187
-0.9757776865000001	0.1894882756
-0.9735611576000001	0.1859669093
-0.9768395328	0.1833438849
-0.9779327313	0.1801802555
-0.9772953941	0.1766898613
-0.9736621704	0.1732971728
-0.9769178108000001	0.1687826069
-0.9774290173	0.1637959725
-0.9748590206000001	0.1583734401
-0.9796915350000001	0.15534811880000002
-0.9814121479000001	0.151419537
-0.9809934689	0.14716138580000002
-0.9773736082000001	0.1428073544
-0.981463137	0.1385130122
-0.9825098661	0.13369972230000002
-0.9808651482	0.1285157951
-0.9852516401	0.1264798952
-0.9868833858	0.1234517576
-0.9868206851	0.12021947890000001
-0.9846037316	0.1168413387
-0.9876718170000001	0.1142898702
-0.988598618	0.11131908630000001
-0.9879306821	0.10816329100000001
-0.9846637845	0.105173734
-0.9874734024	0.1012406198
-0.9878543479	0.0970439693
-0.9857625125	0.0926282724
-0.9895847168	0.0902223032
-0.9908562164	0.0871612148
-0.990480279	0.0839596964
-0.9878093026	0.0807635188
-0.9907420599000001	0.0776860206
-0.9914360974	0.07432685580000001
-0.9903089898	0.0708229798
-0.9860365119000001	0.0678357368
-0.9887713337	0.06258345530000001
-0.9885575835	0.0571522927
-0.9848583719	0.051652077500000004
-0.9897238204000001	0.047487662800000004
-0.99104738	0.042775578200000004
-0.9898784397	0.037952836000000004
-0.984894163	0.0335271326
-0.9889455234000001	0.0276959887
-0.9893456586	0.0216922722
-0.9863366229	0.015623067400000001
-0.9914365816	0.012243828
-0.9929624677000001	0.008108818
-0.9922951677	0.0039641652000000005
-0.9887582047000001	0.
-0.9922951677	-0.0039641652000000005
-0.9929624677000001	-0.008108818
-0.9914365816	-0.012243828
-0.9863366229	-0.015623067400000001
-0.9893456586	-0.0216922722
-0.9889455234000001	-0.0276959887
-0.984894163	-0.0335271326
-0.9898784397	-0.037952836000000004
-0.99104738	-0.042775578200000004
-0.9897238204000001	-0.047487662800000004
-0.9848583719	-0.051652077500000004
-0.9885575835	-0.0571522927
-0.9887713337	-0.06258345530000001
-0.9860365119000001	-0.0678357368
-0.9903089898	-0.0708229798
-0.9914360974	-0.07432685580000001
-0.9907420599000001	-0.0776860206
-0.9878093026	-0.0807635188
-0.990480279	-0.0839596964
-0.9908562164	-0.0871612148
-0.9895847168	-0.0902223032
-0.9857625125	-0.0926282724
-0.9878543479	-0.0970439693
-0.9874734024	-0.1012406198
-0.9846637845	-0.105173734
-0.9879306821	-0.10816329100000001
-0.988598618	-0.11131908630000001
-0.9876718170000001	-0.1142898702
-0.9846037316	-0.1168413387
-0.9868206851	-0.12021947890000001
-0.9868833858	-0.1234517576
-0.9852516401	-0.1264798952
-0.9808651482	-0.1285157951
-0.9825098661	-0.13369972230000002
-0.981463137	-0.1385130122
-0.9773736082000001	-0.1428073544
-0.9809934689	-0.14716138580000002
-0.9814121479000001	-0.151419537
-0.9796915350000001	-0.15534811880000002
-0.9748590206000001	-0.1583734401
-0.9774290173	-0.1637959725
-0.9769178108000001	-0.1687826069
-0.9736621704	-0.1732971728
-0.9772953941	-0.1766898613
-0.9779327313	-0.1801802555
-0.9768395328	-0.1833438849
-0.9735611576000001	-0.1859669093
-0.9757776865000001	-0.1894882756
-0.9757416291000001	-0.1927446187
-0.9740511529	-0.195680299
-0.9697994668000001	-0.197601263
-0.9713233176	-0.20248165640000002
-0.9703193950000001	-0.20684751480000002
-0.9667205109	-0.2106282589
-0.9698082477000001	-0.2143617335
-0.9700870072000001	-0.2179196891
-0.9686269527	-0.22108278110000001
-0.9647917844	-0.2234697441
-0.9667751094	-0.2276507804
-0.9663518912000001	-0.2313762048
-0.9639753400000001	-0.23464263600000002
-0.9584722208	-0.2362763709
-0.9594951026	-0.2427476326
-0.9573503314	-0.2484084172
-0.9514483986000001	-0.25291825960000003
-0.9551375802000001	-0.2591234703
-0.954861199	-0.2646666004
-0.951843926	-0.2694547997
-0.9447980893000001	-0.272408592
-0.9470332885	-0.280285938
-0.9452176396	-0.2870383022
-0.9395729152000001	-0.2926053862
-0.9439543721	-0.2983227135
-0.9440851889	-0.3035379981
-0.9417416499000001	-0.3079487989
-0.936200154	-0.3110492442
-0.9386586327	-0.3169377229
-0.9377928663	-0.3219331399
-0.9344033459000001	-0.3260723189
-0.9271752188	-0.3278997005
-0.9281724707000001	-0.3361419136
-0.9252365817	-0.34296989110000003
-0.9180484139	-0.3481012464
-0.9220535124	-0.3554229713
-0.9214075956000001	-0.3616432996
-0.917821023	-0.36670732170000003
-0.9101857085	-0.369586405
-0.9122295204	-0.3778338047
-0.9100978912000001	-0.3845217741
-0.9044133624	-0.3897124475
-0.9083167756	-0.39529783500000004
-0.9081394368000001	-0.40012879100000004
-0.9057657600000001	-0.4039816646
-0.9007162419	-0.4064706876
-0.9025826366	-0.4116850716
-0.9015831994	-0.4158729863
-0.8985658924000001	-0.41913690330000003
-0.8926190678	-0.42037569090000004
-0.8931730571000001	-0.4269522082
-0.8906889703	-0.4321104677
-0.8852018353000001	-0.43577773280000004
-0.8879410967	-0.44119951890000003
-0.8872705237	-0.4455935635
-0.8846194191000001	-0.4489860771
-0.8793789714	-0.4507779863
-0.8805812979000001	-0.4562777389
-0.8790489633	-0.4605357816
-0.8753825388	-0.46368648240000004
-0.8685819686	-0.4641171032
-0.8680679825000001	-0.4717977787
-0.8641681666000001	-0.4776342343
-0.856445794	-0.4811784874
-0.8589553767	-0.48894309560000004
-0.8572323563	-0.49490455720000004
-0.8527718303	-0.4992878666
-0.8445503372000001	-0.5007215753
-0.8450202314	-0.5095408589
-0.8415124005	-0.5160934036
-0.8344466024	-0.5204526566000001
-0.8375245615	-0.5272431877
-0.8364017524	-0.5324739573
-0.8330359747	-0.5362654323
-0.8268993403	-0.5380147226
-0.8279303807	-0.5442803346
-0.8259430505	-0.5488626765
-0.8217840138	-0.5520120766000001
-0.8145822336	-0.552151211
-0.8137491401	-0.5600354543
-0.8096019678	-0.5656650160000001
-0.8020495868	-0.5688289118000001
-0.8041332263000001	-0.576179228
-0.8022709003	-0.5815236206000001
-0.7981094276	-0.5851957892
-0.7909578313000001	-0.5861803564
-0.7911116895	-0.593606514
-0.7880231528	-0.5988128051
-0.7823259603	-0.6020478496
-0.7844797937	-0.6073689785
-0.7834077504	-0.6112636276
-0.7807589685	-0.6139172771
-0.7762535198	-0.6149734846
-0.7767785053	-0.619460187
-0.7752158295	-0.6225738592
-0.7722603041	-0.6245742653
-0.7674161837	-0.6244879587000001
-0.7667041465000001	-0.629658935
-0.7639167164	-0.6331659016
-0.7591509658000001	-0.6350173825000001
-0.7602999786	-0.639539186
-0.759058766	-0.6426912203
-0.7565353358	-0.6447497078000001
-0.7524002376000001	-0.6452122917
-0.7523935081	-0.6494108576000001
-0.7506016811	-0.6522380453000001
-0.7474754078	-0.6539159802
-0.7425576193000001	-0.6531907182000001
-0.7410578480000001	-0.6585508662
-0.7374778724000001	-0.6620596592
-0.7316359991	-0.6634312485
-0.7322837311	-0.6690957174000001
-0.7302850267000001	-0.6728903773
-0.7266948280000001	-0.6752179548
-0.7210337629	-0.6751025279
-0.7202260905	-0.6809773288000001
-0.7171155338	-0.6847967318
-0.7120371115	-0.6867429653
-0.7131803138	-0.6914418256
-0.7118301973000001	-0.6946055886
-0.7092640068	-0.69657186
-0.7052406226	-0.696944812
-0.7051587241	-0.7009343523
-0.7034139228	-0.703511208
-0.7005301714000001	-0.7049566009
-0.6961559643	-0.7042663958000001
-0.6948326999000001	-0.7089153001
-0.6917891420000001	-0.7118297041
-0.6870325732	-0.7129473833000001
-0.6875346161	-0.7174358003
-0.6859341278000001	-0.720338456
-0.6831966868	-0.7220406504
-0.6790324879	-0.7219451811
-0.6784549473	-0.7261568918
-0.6762613718	-0.7287939172
-0.6728191912	-0.73009734
-0.6678198241000001	-0.7286194978
-0.6654185585	-0.7340324115
-0.6610390336	-0.7372515693
-0.6544323714	-0.7377887374000001
-0.6542100585	-0.7441891683
-0.6513512283	-0.7481619055000001
-0.6468518343	-0.7502549218
-0.6402840343	-0.7491174383
-0.6382510443	-0.7559205782
-0.63380663	-0.7599766724
-0.6271854315000001	-0.7614082009
-0.627723208	-0.7675024305
-0.6254417015	-0.7712735528
-0.6217852267	-0.7733359855
-0.6164806572	-0.773042293
-0.6155866084	-0.7782792186
-0.612762243	-0.7813850835
-0.6085779876	-0.7827702342
-0.6027562196	-0.7808898472
-0.5998872273	-0.7870264934000001
-0.5949438526	-0.7904569111
-0.5878588987000001	-0.7909250888
-0.5875063902000001	-0.7975813342
-0.5844646409	-0.8015021791
-0.5799553589	-0.8034053152
-0.5736659308000001	-0.8021978244
-0.5716721101000001	-0.8085193127
-0.5675591273	-0.8120727038000001
-0.5617475948	-0.8132092779000001
-0.5620759205	-0.8184121513
-0.5600392201000001	-0.8214779904
-0.5569801939	-0.8230297750000001
-0.5527455647	-0.8226556417
-0.551912019	-0.8267366794000001
-0.5496433642	-0.8290267131
-0.5464573420000001	-0.8299411721000001
-0.5421931741	-0.8284529498000001
-0.5400450812	-0.8328415545000001
-0.5365264921	-0.8351602881
-0.5316996915000001	-0.8354158970000001
-0.5313992391	-0.8398340186000001
-0.5293483902	-0.8423238382
-0.5264478868	-0.8434514894
-0.5225401485	-0.8426435782
-0.52128126	-0.8464830982
-0.518793256	-0.8485474124
-0.5154083859	-0.8491596752
-0.5110817223	-0.8469995405
-0.5080542297	-0.8515175585
-0.5036384231000001	-0.8537002299
-0.4977311917	-0.8531803861
-0.4965840191	-0.8587252014000001
-0.4935159045	-0.8617074516000001
-0.48937163110000004	-0.8628116530000001
-0.4839933162	-0.8609196981
-0.4813561763	-0.8663098961
-0.4771387366	-0.8690193344
-0.4715792482	-0.8692887581000001
-0.4711920154	-0.8742446334
-0.4688604886	-0.8769191489
-0.4657054654	-0.8780369425000001
-0.4616106689	-0.8771092345
-0.46023953700000003	-0.8810377226
-0.45767114400000003	-0.8830398285000001
-0.45432194200000003	-0.8835485277
-0.450169189	-0.8814221272
-0.4473036493	-0.8856563972
-0.4432643482	-0.8875935671
-0.4380645758	-0.8871371016
-0.4370708003	-0.8918789747
-0.43446288240000003	-0.8943152667000001
-0.4310795483	-0.8951459057000001
-0.4268221572	-0.8936356975
-0.42478987430000004	-0.8977931570000001
-0.421613348	-0.8997850358
-0.41757779380000004	-0.8999635597000001
-0.4128693497	-0.8966796649000001
-0.40844766990000003	-0.9015141518
-0.40268464740000004	-0.9033667436
-0.3954789157	-0.9015642675000001
-0.3929276537	-0.9083174715000001
-0.3884215392	-0.911557473
-0.3827967352	-0.9121838674
-0.37609436020000003	-0.9085168698
-0.37132922700000004	-0.9151758639
-0.3649179775	-0.9179663626000001
-0.3570460279	-0.9170241594
-0.3553078351	-0.9240144157
-0.3513119243	-0.9273683692
-0.3464022487	-0.9282862059
-0.3405231568	-0.9258867860000001
-0.3374521952	-0.9314803084000001
-0.3330068243	-0.9339180165000001
-0.3276573525	-0.9338487187000001
-0.3217219846	-0.9293368951000001
-0.31589973920000003	-0.9352555138
-0.3087309146	-0.9372173178000001
-0.3002373102	-0.9347967296
-0.2970100932	-0.9424930625000001
-0.2917441222	-0.9458663756000001
-0.2855487188	-0.9462196464
-0.2785372201	-0.9420451963
-0.2733634393	-0.9487852823
-0.2668055252	-0.9512885881
-0.2592030476	-0.9500805765
-0.25726995410000003	-0.9566148200000001
-0.2533823917	-0.9594882228
-0.2488901305	-0.9600346349000001
-0.243795811	-0.9576386432
-0.2408827194	-0.9623489646000001
-0.23698533700000002	-0.9641786951
-0.23255224370000002	-0.9638546885
-0.227875936	-0.9599776453000001
-0.2230796145	-0.9645111630000001
-0.21749792210000002	-0.9657851479
-0.2112095661	-0.9637816355000001
-0.2086785445	-0.9693037046
-0.2048250467	-0.9715190715
-0.200519736	-0.9715615521000001
-0.19585139940000001	-0.9685816422
-0.19230115790000002	-0.9729506986
-0.1880166911	-0.9744075174000001
-0.1832673957	-0.9735054211
-0.17869063670000002	-0.9684570089000001
-0.1723651776	-0.9728439812
-0.16537055750000001	-0.9734339529
-0.1577847283	-0.9696061646
-0.1532788123	-0.9764093894
-0.1475436683	-0.9787791882
-0.14133556660000002	-0.9780247573
-0.1350886309	-0.9724908379
-0.12848641160000002	-0.9783569494000001
-0.121176329	-0.9796998615
-0.11336267480000001	-0.9768935479
-0.1099726998	-0.9835338201
-0.10518305950000001	-0.9859173042
-0.1001202369	-0.9856497792000001
-0.0949264576	-0.9819426299
-0.0906706481	-0.9866552749
-0.0858489488	-0.987958561
-0.0807935317	-0.9866705141000001
-0.0761945156	-0.9811266844000001
-0.0695109407	-0.985391091
-0.0625238525	-0.9856586755000001
-0.0553413866	-0.981726643
-0.050893806	-0.9879385451
-0.0455542503	-0.9898146943
-0.0400885975	-0.9888506836000001
-0.0348598845	-0.9838732081
-0.0291498096	-0.9886236328
-0.023153696300000002	-0.989454987
-0.0170722952	-0.9870177598000001
-0.0142549622	-0.9920193641
-0.010541595	-0.993609481
-0.0068153998	-0.9931931033
-0.0031805221000000003	-0.9903291362000001
0.	-0.9935369996000001
0.0034086794	-0.9942565933
0.0068153998	-0.9931931033
0.009768182200000001	-0.9893520062000001
0.0142549622	-0.9920193641
0.0187347533	-0.9920266214000001
0.023153696300000002	-0.989454987
0.0259725869	-0.9931726197
0.029210829900000002	-0.9941674619
0.0323935533	-0.9934780107000001
0.035333407500000004	-0.9905334771000001
0.0386201742	-0.9931459787
0.0419477444	-0.9935077947000001
0.0452088063	-0.9921097511
0.0477079646	-0.9878126757000001
0.0528337891	-0.9899821050000001
0.0578091523	-0.9893708640000001
0.0625238525	-0.9856586755000001
0.06654865830000001	-0.9896968313000001
0.07076161460000001	-0.9905001131000001
0.07481984030000001	-0.9891444035
0.0782592123	-0.9846464371
0.08335589210000001	-0.9876778518
0.0882814219	-0.9876272795000001
0.092969393	-0.9848702658
0.095930335	-0.9886937488
0.0992456484	-0.9896107592000001
0.1023829349	-0.9888303809000001
0.10518305950000001	-0.9859173042
0.10835327060000001	-0.9883407111
0.1114558034	-0.9885832137
0.1143838466	-0.9872297938000001
0.11657149600000001	-0.9833795651
0.1210311976	-0.9852435398
0.1252073977	-0.9846810916000001
0.1290469067	-0.981659118
0.1322430738	-0.9848501131
0.13551034950000002	-0.9854085772000001
0.1385479452	-0.9843296605
0.1410696398	-0.9810144346
0.1447225786	-0.9831888538
0.14815196	-0.9831180059
0.1513171815	-0.9812394715
0.1532788123	-0.9764093894
0.1590079633	-0.9779069009
0.1642553913	-0.9764899625000001
0.16879455270000002	-0.9716595848
0.173937221	-0.9754763769
0.17882568340000002	-0.9757182147000001
0.1832673957	-0.9735054211
0.1864730316	-0.9676612989000001
0.1930594891	-0.9703135317
0.19900171830000002	-0.969367682
0.2042491821	-0.9650835640000001
0.2086785445	-0.9693037046
0.21304942270000002	-0.9698712073
0.21694167220000002	-0.9682983659000001
0.22001939920000002	-0.9639679722000001
0.22467122280000001	-0.9665341464
0.2288604487	-0.9662624438
0.23255224370000002	-0.9638546885
0.234711911	-0.9581306449
0.2412985216	-0.9597137126
0.2470626739	-0.9579876572
0.2518461064	-0.9527403212000001
0.25726995410000003	-0.9566148200000001
0.2622318938	-0.9566812915
0.26653131680000003	-0.9543423788000001
0.2695086568	-0.9486722478
0.2756941222	-0.9510547994
0.281036678	-0.9500546431
0.2855487188	-0.9462196464
0.2894117812	-0.9497202803
0.2930786127	-0.9500394431
0.2961991184	-0.9486153221
0.2985468573	-0.9450712873
0.3022572483	-0.9469640804
0.30546215190000003	-0.9466181874
0.3081635571	-0.9446974107
0.3096586832	-0.9404356586
0.31442914650000003	-0.9414924622
0.31843580990000003	-0.9401872253
0.3216451139	-0.9365728501
0.3252866696	-0.9390926007
0.3285119722	-0.9390415596
0.3312020397	-0.9374769338000001
0.3330068243	-0.9339180165000001
0.3367935861	-0.9353276794000001
0.339958777	-0.9346695584
0.3425478953	-0.9324049
0.3435566647	-0.9276753563000001
0.34897660410000003	-0.9281253054
0.3534362957	-0.9260337622
0.356712964	-0.9210911854
0.3617633255	-0.9236514255
0.3660078808	-0.9231120795000001
0.3694550925	-0.9205604144
0.37132922700000004	-0.9151758639
0.3771876833	-0.9164747984
0.38193553820000004	-0.9148667784000001
0.3856124664	-0.9106881782
0.3897285614	-0.9134753652000001
0.39327326500000004	-0.9133200373
0.39611431610000003	-0.9115502737000001
0.39794206860000003	-0.9077704164
0.401868371	-0.9091477946000001
0.4050350473	-0.9083880367
0.4075209576	-0.9060866939000001
0.40844766990000003	-0.9015141518
0.4135447903	-0.9019138068
0.41757779380000004	-0.8999635597000001
0.4204629197	-0.8956136124
0.42478987430000004	-0.8977931570000001
0.4283206543	-0.8972732078000001
0.4310795483	-0.8951459057000001
0.43255326	-0.8908757439
0.4370708003	-0.8918789747
0.4406086457	-0.8906373826
0.4432643482	-0.8875935671
0.4436325627	-0.8818648824
0.450169189	-0.8814221272
0.45521078940000004	-0.8780714868
0.45829425700000004	-0.8713139934
0.4651648103	-0.8735298903000001
0.47050746200000004	-0.8720269761
0.47450420470000004	-0.8680198778
0.4758160931	-0.8604934143
0.4839933162	-0.8609196981
0.4901723646	-0.8576470288
0.4943438008	-0.8509050368000001
0.5008927487	-0.8539044164
0.5060063848	-0.8528714433
0.5097851111	-0.8496051662
0.5115747229000001	-0.8435126932
0.5178626281	-0.844599223
0.5225401485	-0.8426435782
0.5258213103	-0.8384179862000001
0.525994466	-0.8309644527000001
0.5342519391	-0.8301026364
0.5402554282	-0.8257209884000001
0.5436586119	-0.817571209
0.5516879841	-0.8198466543
0.5576086258	-0.8178327787
0.5617475948	-0.8132092779000001
0.5628554762	-0.8051247405
0.5713508872	-0.8052820907
0.5773968431000001	-0.8017156926
0.5811924488	-0.7950186533
0.5875063902000001	-0.7975813342
0.5921767624000001	-0.7963334528
0.5954048437	-0.7931619440000001
0.5967078382000001	-0.7876851682
0.6022067986	-0.7883444589
0.6060673178	-0.7864381809000001
0.6085779876	-0.7827702342
0.6084624233	-0.7766968527
0.6149973278	-0.7757735397000001
0.6194734976	-0.7722039134
0.6218278143	-0.7660383091
0.627723208	-0.7675024305
0.6318578682	-0.7658709033000001
0.6345753981000001	-0.7625313621
0.635156271	-0.7570235661
0.6407856762	-0.7569719377
0.6445959843	-0.7545305183000001
0.6468518343	-0.7502549218
0.6457583893000001	-0.743529034
0.6531321216	-0.7413188234
0.6579544543	-0.7362180505
0.6596914561	-0.7279006235000001
0.6678198241000001	-0.7286194978
0.6732484112	-0.7256131271
0.6765292615	-0.7202890577000001
0.6760975698	-0.7119546644
0.6848002969	-0.7104503022
0.6904079898000001	-0.7055723415
0.6930856592	-0.6977136727000001
0.7003908478	-0.6992034256
0.7052406226	-0.696944812
0.7081880814	-0.6928197387
0.7085279837	-0.6864477088000001
0.7148659318	-0.6860586691
0.7188911623	-0.6831014984
0.7210361276	-0.67834593
0.7195692267	-0.6712937531000001
0.7270704148	-0.6687271379
0.7316359991	-0.6634312485
0.7330400065	-0.6553641884
0.7406696883	-0.6557599875
0.7454656793000001	-0.6527551147
0.7481197642	-0.6478808443
0.7474882664	-0.6406894668
0.7547624714000001	-0.6391869918
0.7591509658000001	-0.6350173825000001
0.7610371564	-0.6287431654
0.7667041465000001	-0.629658935
0.7702625965000001	-0.6277471292
0.7722603041	-0.6245742653
0.7722874736	-0.6199467492
0.7767785053	-0.619460187
0.7794663831	-0.6172438335
0.7807589685	-0.6139172771
0.7795969077	-0.6092138139000001
0.7844797937	-0.6073689785
0.7872785717	-0.6038710617
0.7880231528	-0.5988128051
0.7926872647000001	-0.5989268138
0.7954840751000001	-0.5970153274000001
0.796929436	-0.5940971083000001
0.796460276	-0.5899627510000001
0.8005520776	-0.5890219214
0.8029096629	-0.5866459109000001
0.8038498672000001	-0.5832246441
0.8020484781	-0.5785915408
0.8069405055000001	-0.5759366268
0.8095647062	-0.5716656287
0.8096019678	-0.5656650160000001
0.8152685506	-0.5650360451
0.8185233169	-0.5622430612
0.8199936428	-0.5582249415
0.8186214044	-0.5527314961
0.8241691877	-0.5506368075
0.8272006663	-0.5467543418
0.8279680484	-0.5413701685
0.8328034849	-0.5414391136
0.8355874966	-0.5394188438
0.8369334384	-0.5364794565000001
0.8364017524	-0.5324739573
0.8402730425	-0.5315063560000001
0.8423970363000001	-0.5292318961
0.8431644951	-0.5260988162
0.8415182422	-0.5219878647
0.8457561348	-0.5196632988000001
0.8479202132	-0.5160475333
0.8479514338	-0.5111615146
0.8524390318	-0.5106522035000001
0.8549127697000001	-0.5084459411
0.8559631486	-0.5053983596
0.8549434515000001	-0.5013598098000001
0.8589210509	-0.4998595555
0.8610038441000001	-0.4971341842
0.8615086301	-0.4934882673
0.8589553767	-0.48894309560000004
0.8636982456000001	-0.48539754820000003
0.8658621564000001	-0.48041149710000003
0.8649157358	-0.47385094660000004
0.8711062253	-0.4722099777
0.8743432082	-0.4685388072
0.8753825388	-0.46368648240000004
0.8728121014	-0.45753646480000004
0.8789922895000001	-0.45404060500000004
0.8819577138	-0.4488050556
0.8818799956000001	-0.4420313193
0.8879410967	-0.44119951890000003
0.8911099861	-0.4381360609
0.8923070671000001	-0.43411232710000003
0.8908403604	-0.429006107
0.8957470407	-0.4269691483
0.8981465547	-0.4235244757
0.8985658924000001	-0.41913690330000003
0.8954371853	-0.4138795246
0.9007815622	-0.4097169316
0.9030259678	-0.4041341579
0.9019058567	-0.3971226594
0.9083167756	-0.39529783500000004
0.9114624638000001	-0.39145987860000003
0.9123144747	-0.3866401661
0.9097377288	-0.3807771191
0.9154570573	-0.3774266242
0.9180061327000001	-0.37262605860000003
0.917821023	-0.36670732170000003
0.9229665087000001	-0.3658696674
0.9255022724	-0.3632018179
0.9263344532000001	-0.3598741834
0.9250274065	-0.3558289777
0.9288206427000001	-0.3541082144
0.9305484373	-0.351386859
0.9307310123	-0.3480772308
0.9283312361	-0.3442511351
0.9321318137000001	-0.341180343
0.9336094521	-0.3372340055
0.9327845882	-0.3324713445
0.9370250814000001	-0.3311953005
0.9389961191	-0.3286418337
0.939450075	-0.32556312600000004
0.9377928663	-0.3219331399
0.9412559925	-0.3198514408
0.942714917	-0.3169664632
0.9425586246000001	-0.3135302176
0.9394898758	-0.3097927076
0.9432209372	-0.30583576700000004
0.9443662751	-0.3010449839
0.9425449822	-0.2954015352
0.9476955074000001	-0.2930492872
0.9499202667000001	-0.2893944835
0.9500745959	-0.2851084077
0.9470332885	-0.280285938
0.9517015242	-0.2765154848
0.9534045626000001	-0.2718008783
0.9524301287	-0.2663208255
0.9571755825	-0.2648405155
0.9592642288000001	-0.2619723093
0.9596519383000001	-0.2586476566
0.9578363119000001	-0.2548619596
0.9613611991000001	-0.2526510341
0.9627415868	-0.24970152550000002
0.9624922643	-0.2463230988
0.9594951026	-0.2427476326
0.962985568	-0.2390117242
0.9639753400000001	-0.23464263600000002
0.9623732608000001	-0.2296748059
0.9667751094	-0.2276507804
0.9685700022	-0.2245661224
0.9686269527	-0.22108278110000001
0.9662072499000001	-0.21726818450000002
0.9698082477000001	-0.2143617335
0.9710433423	-0.2108216145
0.9703193950000001	-0.20684751480000002
0.9660701069000001	-0.20298785660000002
0.9697994668000001	-0.197601263
0.9703232171	-0.191570491
0.9669625067000001	-0.1849465107
0.9729786845	-0.180956485
0.9751347477000001	-0.17584238
0.9744938004	-0.17021921580000002
0.9694273234	-0.164500867
0.9748590206000001	-0.1583734401
0.9761529185000001	-0.1515019896
0.9734826648	-0.1440370661
0.9799108764000001	-0.14078697510000002
0.9822915655000001	-0.1361449253
0.9820938845	-0.13115410760000001
0.978446402	-0.1259563379
0.9832163300000001	-0.1217176959
0.9846037316	-0.1168413387
0.9833458017000001	-0.1116414096
0.9776263554000001	-0.1068588288
0.9821010105	-0.0998655428
0.9824184143	-0.0924399132
0.9781685106	-0.0846978926
0.984953757	-0.0798389935
0.9870707053000001	-0.0739544186
0.9860365119000001	-0.0678357368
0.9804065188000001	-0.0619289336
0.9858263422	-0.05538506
0.9868076118	-0.048434528500000004
0.9839381771000001	-0.0412914688
0.9898784397	-0.037952836000000004
0.9918147362	-0.0335233507
0.9913478265000001	-0.029022131700000002
0.9878783146000001	-0.0245886957
0.9918223145	-0.0207004964
0.9927389207	-0.016493676000000002
0.9914365816	-0.012243828
0.9866161676	-0.0085474884
0.9899687386	-0.002862618
0.9899687386	0.002862618
0.9866161676	0.0085474884
0.9914365816	0.012243828
0.9927389207	0.016493676000000002
0.9918223145	0.0207004964
0.9878783146000001	0.0245886957
0.9913478265000001	0.029022131700000002
0.9918147362	0.0335233507
0.9898784397	0.037952836000000004
0.9839381771000001	0.0412914688
0.9868076118	0.048434528500000004
0.9858263422	0.05538506
0.9804065188000001	0.0619289336
0.9860365119000001	0.0678357368
0.9870707053000001	0.0739544186
0.984953757	0.0798389935
0.9781685106	0.0846978926
0.9824184143	0.0924399132
0.9821010105	0.0998655428
0.9776263554000001	0.1068588288
0.9833458017000001	0.1116414096
0.9846037316	0.1168413387
0.9832163300000001	0.1217176959
0.978446402	0.1259563379
0.9820938845	0.13115410760000001
0.9822915655000001	0.1361449253
0.9799108764000001	0.14078697510000002
0.9734826648	0.1440370661
0.9761529185000001	0.1515019896
0.9748590206000001	0.1583734401
0.9694273234	0.164500867
0.9744938004	0.17021921580000002
0.9751347477000001	0.17584238
0.9729786845	0.180956485
0.9669625067000001	0.1849465107
0.9703232171	0.191570491
0.9697994668000001	0.197601263
